End-to-End Defect Detection in Automated Fiber Placement Based on Artificially Generated Data

Automated fiber placement (AFP) is an advanced manufacturing technology that increases the rate of production of composite materials. At the same time, the need for adaptable and fast inline control methods of such parts raises. Existing inspection systems make use of handcrafted filter chains and feature detectors, tuned for a specific measurement methods by domain experts. These methods hardly scale to new defects or different measurement devices. In this paper, we propose to formulate AFP defect detection as an image segmentation problem that can be solved in an end-to-end fashion using artificially generated training data. We employ a probabilistic graphical model to generate training images and annotations. We then train a deep neural network based on recent architectures designed for image segmentation. This leads to an appealing method that scales well with new defect types and measurement devices and requires little real world data for training.

==> figures/result/evalConfMat.py <==
import numpy as np

np.set_printoptions(formatter={'float': lambda x: "{0:0.2f} &".format(x)})

def calc(fileName):
    m = np.loadtxt(fileName)
    m = m[1:5,1:5]
    print(fileName + ":")
    x = np.zeros((5, 5))
    x[0:4,0:4] = m
    x[4,:] = np.sum(x, 0)
    x[:,4] = np.sum(x, 1)
    print(x)
    print("sum diagonal = {0:0.2f}".format(x[0,0] + x[1,1] + x[2,2] + x[3,3]))
    print()


calc('confMat_0000_00090.txt')
calc('confMat_0001_00090.txt')
calc('confMat_1000_artificial.txt')

==> figures/result/generateArtificialDataFig.py <==
import numpy as np
import cv2 as cv

# convert output image to three sub-images

img = cv.imread('result_0000_00090.png')



cv.imwrite("artificial_001_input.png", img[:,  320:620,:])
cv.imwrite("artificial_002_groundTruth.png", img[:,0:300,:])
#640-940
cv.imwrite("artificial_003_output.png", img[:,960:1360,:])




==> figures/result/generateRealDataFig.py <==
import numpy as np
import cv2 as cv
import matplotlib.pyplot as plt

raw = cv.imread("../../../code/data/data_00000002_raw.png", -1)
raw = raw[0:200, 800:1600]
raw = (raw - np.median(raw)) / 300.0

leftMean = np.mean(raw[:,0])
rightMean = np.mean(raw[:,raw.shape[1]-1])

a = np.arange(0, raw.shape[1])
ramp1 = np.zeros(raw.shape)
ramp1[:] = a.astype(np.float) / float(raw.shape[1] - 1)
ramp2 = 1.0 - ramp1


raw = raw - leftMean * ramp2.astype(np.float) - rightMean * ramp1.astype(np.float)
raw += 0.5

raw[raw < 0] = 0
raw[raw > 1] = 1
plt.imshow(raw, cmap='gray')
plt.show()

cv.imwrite("raw_input.png", (raw*255).astype(np.uint8)




